All-multiplicity amplitudes with four massive quarks and identical-helicity gluons

We explore the on-shell recursion for tree-level scattering amplitudes with massive spinning particles. Based on the factorization structure encoded in the same way by two different recursion relations, we conjecture an all-multiplicity formula for two gauged massive particles of arbitrary spin and any number of identical-helicity gluons. Specializing to quantum chromodynamics (QCD), we solve the on-shell recursion relations in the presence of two pairs of massive quarks and an arbitrary number of identical-helicity gluons. We find closed-form expressions for the two distinct families of color-ordered four-quark amplitudes, in which all gluons comprise a single color-adjacent set. We compare the efficiency of the numerical evaluation of the two resulting analytic formulae against a numerical implementation of the off-shell Berends-Giele recursion. We find the formulae for both amplitude families to be faster for large multiplicities, while the simpler of the two is actually faster for any number of external legs. Our analytic results are provided in a computer-readable format as two ancillary files.

==> anc/TreeAmpAuxSpinors.txt <==
(* This ancillary file provides a sample numerical implementation
for the auxiliary spinors used in the analytic results provided by
A. Lazopoulos, A. Ochirov and C. Shi for arbitrary-multiplicity
tree-level QCD amplitudes with 2 quark-antiquark pairs. *)

(* The following code relies on the following numerical functionality,
which is understood to be supplemented by the user:
momN[...] returns contravariant components of total 4-momentum of argument(s);
mp2N[...] returns Lorentz square of total 4-momentum of argument(s);
DenomN[{...}, m^2] returns propagator denominator in channel
                   of total 4-momentum of argument(s) with mass m;
laN[...] returns lower-index angle 2-spinor of massless argument;
lbN[...] returns lower-index square 2-spinor of massless argument;
ladualN[...] returns upper-index angle 2-spinor of massless argument;
lbdualN[...] returns upper-index square 2-spinor of massless argument;
lamN[...] returns lower-index angle 2x2-spinor of massive argument;
lbmN[...] returns lower-index square 2x2-spinor of massive argument;
lamdualN[...] returns upper-index angle 2x2-spinor of massive argument;
lbmdualN[...] returns upper-index square 2x2-spinor of massive argument;
P[{...}] are wrapper labels for sums of momenta of argument(s). *)

(* Slashed momentum 2x2 matrices from contraction with Pauli matrices *)
smabN[p_List] := {{#[[1]] - #[[4]], -#[[2]] + I #[[3]]},
                  {-#[[2]] - I #[[3]], #[[1]] + #[[4]]}} &@momN[p];
smbaN[p_List] := {{#[[1]] + #[[4]], #[[2]] - I #[[3]]},
                  {#[[2]] + I #[[3]], #[[1]] - #[[4]]}} &@momN[p];


(* Auxiliary square spinor with upper index *)
auxlbdualN[i_, j_, q_, p_List] /; i <= j :=
(Dot @@ Table[ (smbaN[{p[[k-1]]}].smabN[#]
             + DenomN[#, mp2N[q]] IdentityMatrix[2]) &@
               Append[p[[k ;; Length[p]]], q], {k, i+1, j} ]
).lbdualN[p[[j]]];
auxlbdualN[i_, j_, q_, p_List] /; i > j := {{0,1},{-1,0}}.auxlbN[i, j, q, p];

(* Auxiliary square spinor with lower index *)
auxlbN[i_, j_, q_, p_List] /; i <= j := {{0,-1},{1,0}}.auxlbdualN[i, j, q, p];
auxlbN[i_, j_, q_, p_List] /; i > j := 
lbN[p[[j]]].(Dot @@ Table[ (smbaN[#].smabN[{p[[k+1]]}]
                         + DenomN[#, mp2N[q]] IdentityMatrix[2]) &@
                           Append[p[[5 ;; k]], q], {k, j, i-1} ]);

(* Auxiliary angle spinor with upper index *)
auxladualN[i_, j_, q_, p_List] /; i <= j := 
ladualN[p[[j]]].(Dot @@ Reverse[Table[ (smabN[#].smbaN[{p[[k-1]]}]
                         + DenomN[#, mp2N[q]] IdentityMatrix[2]) &@
                           Append[p[[k ;; Length[p]]], q], {k, i+1, j} ]]); 
auxladualN[i_, j_, q_, p_List] /; i > j := {{0,1},{-1,0}}.auxlaN[i, j, q, p];
  
(* Auxiliary angle spinor with lower index *)
auxlaN[i_, j_, q_, p_List] /; i <= j := {{0,-1},{1,0}}.auxladualN[i, j, q, p];
auxlaN[i_, j_, q_, p_List] /; i > j :=
(Dot @@ Reverse[Table[ (smabN[{p[[k+1]]}].smbaN[#] + 
                     + DenomN[#, mp2N[q]] IdentityMatrix[2]) &@
                       Append[p[[5 ;; k]], q], {k, j, i-1} ]]
).laN[p[[j]]]; 


(* Massive auxiliary square spinors *)
auxElbmdualN[i_, p_List, m_] := 
lbmdualN[p[[4]]] Product[DenomN[p[[4 ;; k]], m^2], {k, 6, i}] - 
m Sum[ (Dot @@ 
        Table[ (smbaN[#] . smabN[{p[[k+1]]}] + 
               DenomN[#, m^2] IdentityMatrix[2]) &@p[[4 ;; k]],
               {k, 5, j-2} ]).smbaN[{p[[j]]}].lamN[p[[4]]]
       Product[DenomN[p[[4 ;; k]], m^2], {k, j+1, i}],
       {j, 6, i} ];
auxElbmN[i_, p_List, m_] := {{0,-1},{1,0}}.auxElbmdualN[i, p, m];

(* Massive auxiliary angle spinors *)
auxElamdualN[i_, p_List, m_] := 
lamdualN[p[[4]]] Product[DenomN[p[[4 ;; k]], m^2], {k, 6, i}] - 
m Sum[ lbmN[p[[4]]].smbaN[{p[[j]]}].
       (Dot @@ Reverse[
        Table[ (smabN[{p[[k+1]]}] . smbaN[#] + 
               DenomN[#, m^2] IdentityMatrix[2]) &@p[[4 ;; k]], {k, 5,j-2}]
              ]) Product[DenomN[p[[4 ;; k]], m^2], {k, j+1, i}],
       {j, 6, i} ];
auxElamN[i_, p_List, m_] := {{0,-1},{1,0}}.auxElamdualN[i, p, m];


==> anc/TreeAmpResults.txt <==
(* This ancillary file provides analytic results obtained by A. Lazopoulos,
A. Ochirov and C. Shi for arbitrary-multiplicity tree-level QCD amplitudes
with 2 quark-antiquark pairs. All momenta are considered as outgoing. *)

(* Massless spinor products are spaa[...], spbb[...] (even # of arguments),
spab[...], spba[...] (odd # of arguments);
spinor products involving at least one massive spinor are
spaam[...], spbbm[...], spabm[...], spbam[...];
all propagator denominators are Denom[{...}, m^2];
momentum sums are P[{...}] *)

(* For completeness, simplest pure-gluon amplitudes [Parke, Taylor, 1986] *)

AgMHV[{gAll__}, gm1_, gm2_] :=
I spaa[gm1,gm2]^4 / (Times @@ spaa @@@ Partition[Append[{gAll}, {gAll}[[1]]], 2, 1]);

AgMHVbar[{gAll__}, gp1_, gp2_] :=
(-1)^Length[{gAll}] I spbb[gp1,gp2]^4 /
(Times @@ spbb @@@ Partition[Append[{gAll}, {gAll}[[1]]], 2, 1]);



(* For completeness, simplest amplitudes involving 1 quark-antiquark pair [Ochirov, 2018] *)

(* All-plus amplitude A(1^a,3^+,4^+,...,n^+,2^b) *)
AqgqAllPlus[q1_, {gPlus__}, q2_, m_] :=
Module[{p = {q1, q2, gPlus}, n = Length[{gPlus}] + 2},
       I m spaam[q1, q2] spbb[p[[3]], aux[4,n,q2,p]] /
       Product[Denom[P[Prepend[p[[3 ;; j]], q1]], m^2] spaa[p[[j]], p[[j+1]]], {j, 3, n-1}]
       ];
       
(* One-minus QCD amplitude A(1^a,3^-,4^+,...,n^+,2^b) *)
AqgqOneMinus[q1_, gm_, {gPlus__}, q2_, m_] := 
Module[{p = {q1, q2, gm, gPlus}, n = Length[{gPlus}] + 3},
       -I / Product[spaa[p[[j]], p[[j+1]]], {j, 3, n-1}]
       ( spaa[gm, q1, q2, gm]
         ( spaam[q1, gm]\[TensorProduct]spbam[q2, P[{q1, q2}], gm]
         + spbam[q1, P[{q1, q2}], gm]\[TensorProduct]spaam[q2, gm] ) /
         ( Denom[P[{q1, q2}], 0] spaa[gm, q1, P[{q1, q2}], p[[n]]] )
       - m Sum[ spaa[p[[k]], p[[k+1]]]
                spaa[gm, q1, #, gm] spab[gm, #, aux[k+1,n,q2,p]] /
                ( Denom[#, 0]
                  Product[Denom[P[Prepend[p[[3 ;; j]], q1]], m^2] , {j, k, n-1}]
                  spaa[gm, q1, #, p[[k]]] spaa[gm, q1, #, p[[k+1]]] )
                ( spaam[q1, q2] spaa[gm, q1, #, gm]
                + spaam[q1, gm]\[TensorProduct]spaam[q2, gm] Denom[#, 0] )
                &@ P[p[[3 ;; k]]],
                {k, 4, n-1}] )
       ];



(* Simplest amplitude involving 2 quark-antiquark pairs and (n-4) positive-helicity gluons [eq. (3.10)] *)
AQQqgqAllPlus[q1_, q2_, q3_, {gPlus__}, q4_, M_, m_] :=
AQQqgqAllPlusPart[q1, q2, q3, {gPlus}, q4, M, m] +
Transpose[AQQqgqAllPlusPart[q2, q1, q3, {gPlus}, q4, M, m], {2, 1, 3, 4}];

AQQqgqAllPlusPart[q1_, q2_, q3_, {gPlus__}, q4_, M_, m_] :=
Module[{p = {q1, q2, q3, q4, gPlus}, n = Length[{gPlus}] + 4},
       ReplaceAll[
       -I / ( Denom[P[{q1, q2}], 0] Product[spaa[p[[j]], p[[j+1]]], {j, 5, n-1}] )
       ( ( Transpose[ spaam[q1, q4]\[TensorProduct]spbbm[q2, q3]
                      spbb[aux[5,n,q4,p], q3, P[p[[4 ;; n]]], aux[5,n,q4,p]]
                    - spaam[q1, q4]\[TensorProduct]spbbm[q2, aux[5,n,q4,p]]
                      \[TensorProduct]spbbm[q3, aux[5,n,q4,p]]
                      Denom[P[p[[4 ;; n]]], m^2]
                    + m spbbm[q1, aux[5,n,q4,p]]\[TensorProduct]
                      spabm[q4, q3, aux[5,n,q4,p]]\[TensorProduct]spaam[q2, q3]
                    + spbbm[q1, P[p[[4 ;; n]]], q3, aux[5,n,q4,p]]\[TensorProduct]
                      ( spbbm[q4, p[[n]]]
                        Product[Denom[P[Prepend[p[[j ;; n]], q4]], m^2], {j, 5, n-1}]
                      + m Sum[ spabm[q4, p[[i]], aux[i+1,n,q4,p]]
                               Product[Denom[P[Prepend[p[[j ;; n]], q4]], m^2], {j, 5, i-1}],
                               {i, 5, n-1}] ) \[TensorProduct]spaam[q2, q3] , 
                      {1, 4, 2, 3} ]
         ) / ( Product[Denom[P[Prepend[p[[j ;; n]], q4]], m^2], {j, 5, n}]
               spab[p[[5]], q3, aux[5,n,q4,p]] )
         + m Sum[ spaa[p[[i-1]], p[[i]]] spbb[aux[i-1,5,q3,p], aux[i,n,q4,p]] /
                  ( Product[Denom[P[Prepend[p[[5 ;; j]], q3]], m^2], {j, 5, i-1}]
                    Product[Denom[P[Prepend[p[[j ;; n]], q4]], m^2], {j, i+1, n}]
                    ( Denom[P[Prepend[p[[5 ;; i-1]], q3]], m^2]
                      spab[p[[i-1]], #, aux[i,n,q4,p]]
                    + Denom[#, m^2]
                      spab[p[[i-1]], P[Prepend[p[[5 ;; i-1]], q3]], aux[i,n,q4,p]] 
                    ) )
                  ( spabm[q1, #, aux[i,n,q4,p]]\[TensorProduct]
                    spbbm[q2, aux[i,n,q4,p]]\[TensorProduct]spaam[q3, q4] /
                    spab[p[[i]], #, aux[i+1,n,q4,p]]
                  + spbb[aux[i,n,q4,p], P[{q1,q2}], #, aux[i,n,q4,p]] /
                    ( Denom[P[Prepend[p[[5 ;; i]], q3]], m^2]
                      spab[p[[i]], P[Prepend[p[[i ;; n]], q4]], aux[i+1,n,q4,p]]
                    + Denom[P[Prepend[p[[i+1 ;; n]], q4]], m^2]
                      spab[p[[i]], P[Prepend[p[[5 ;; i]], q3]], aux[i+1,n,q4,p]] )
                    ( Transpose[ spaam[q1, q4]\[TensorProduct]
                                 spbam[q2, P[{q1,q2}], q3], {1, 4, 2, 3}]
                    + spabm[q1, #, q2]\[TensorProduct]spaam[q3, q4]
                    + spaam[q1, p[[i]]]\[TensorProduct]
                      spbbm[q2, aux[i,n,q4,p]]\[TensorProduct]spaam[q3, q4] /
                      spab[p[[i]], #, aux[i+1,n,q4,p]] )
                  ) &@ P[Prepend[p[[i ;; n]], q4]],
                  {i, 6, n}]
       ), { spab[p[[n]], P[{q4,p[[n]]}], aux[n+1,n,q4,p]] -> 1,
            Denom[P[{q4}], m^2] -> 0} ]
       ];



(* Next-to-simplest amplitude involving 2 quark-antiquark pairs and (n-4) positive-helicity gluons [eq. 3.33] *)
AQQqqgAllPlus[q1_, q2_, q3_, q4_, {gPlus__}, M_, m_] :=
-I / (Times @@ spaa @@@ Partition[{gPlus}, 2, 1]) (
  AQQqqgAllPlusPartA[q1, q2, q3, q4, {gPlus}, M, m]
+ Sum[ AQQqqgAllPlusPartB[i, q1, q2, q3, q4, {gPlus}, M, m]
     + AQQqqgAllPlusPartC[i, q1, q2, q3, q4, {gPlus}, M, m]
     + AQQqqgAllPlusPartD[i, q1, q2, q3, q4, {gPlus}, M, m],
       {i, 5, Length[{gPlus}]+3} ] );

AQQqqgAllPlusPartA[q1_, q2_, q3_, q4_, {gPlus__}, M_, m_] :=
Module[{p = {q1, q2, q3, q4, gPlus}, n = Length[{gPlus}] + 4},
       ReplaceAll[
       ( spbb[aux[n,5,q4,p], q1, #, aux[n,5,q4,p]]
         ( Transpose[ spaam[q1, q3]\[TensorProduct]
                      spbbm[q2, aux[n,5,q4,p]], {1, 3, 2}]
         + spbbm[q1, aux[n,5,q4,p]]\[TensorProduct]spaam[q2, q3]
         )\[TensorProduct]spbbm[auxE[n,p,m], p[[5]]] /
         ( Denom[#, m^2] spab[p[[n]], #, aux[n-1,5,q4,p]] )
       + ( M spbb[aux[n,5,q4,p], P[{q1,q2}], q3, aux[n,5,q4,p]]
           spaam[q1, q2]\[TensorProduct]
           ( spbbm[q3, aux[n,5,q4,p]]\[TensorProduct]
             spabm[q4, P[{q1,q2}], aux[n,5,q4,p]]
           + spabm[q3, P[{q1,q2}], aux[n,5,q4,p]]\[TensorProduct]
             spbbm[auxE[n,p,m], p[[5]]] )
         + m spbb[aux[n,5,q4,p], q2, q1, aux[n,5,q4,p]]
           ( spbbm[q1, aux[n,5,q4,p]]\[TensorProduct]
             spabm[q2, P[{q1,q2}], aux[n,5,q4,p]]
           + spabm[q1, P[{q1,q2}], aux[n,5,q4,p]]\[TensorProduct]
             spbbm[q2, aux[n,5,q4,p]] )\[TensorProduct]spaam[q3, q4]
         ) / ( Denom[P[{q1,q2}], 0]
               spab[p[[n]], P[{q1,q2}], q3, P[{q1,q2,p[[n]]}], aux[n-1,5,q4,p]] )
       + spbb[aux[n,5,q4,p], q1, #, aux[n,5,q4,p]] /
         ( Denom[P[{q1,p[[n]]}], M^2] spab[p[[n]], #, aux[n-1,5,q4,p]]
         - Denom[P[{q1,q2,q3,p[[n]]}], m^2]
           spab[p[[n]], P[{q1,p[[n]]}], aux[n-1,5,q4,p]] )
         ( spbbm[q1, aux[n,5,q4,p]]\[TensorProduct]
           ( Transpose[ spaam[q2, q4]\[TensorProduct]
                        spbbm[q3, aux[n,5,q4,p]], {1, 3, 2}]
           + spaam[q2, q3]\[TensorProduct]spbbm[auxE[n,p,m], p[[5]]] )
         - spbb[aux[n,5,q4,p], q1, #, aux[n,5,q4,p]]
           ( Transpose[ spbbm[q1, q3]\[TensorProduct]spaam[q2, q4], {1, 3, 2, 4}]
           + Transpose[ spaam[q1, q4]\[TensorProduct]spbbm[q2, q3], {1, 4, 2, 3}]
           ) / Denom[#, m^2]
         + spbb[aux[n,5,q4,p], q1, #, aux[n,5,q4,p]]
           ( spbam[q1, #, p[[n]]]\[TensorProduct]spaam[q2, q3]\[TensorProduct]
             spbbm[auxE[n,p,m], p[[5]]]
           - m spbbm[q1, aux[n,5,q4,p]]\[TensorProduct]
             spaam[q2, q3]\[TensorProduct]spaam[q4, p[[n]]]
           + Transpose[ spaam[q1, q3]\[TensorProduct]
                        ( spbam[q2, #, p[[n]]]\[TensorProduct]
                          spbbm[auxE[n,p,m], p[[5]]]
                        - m spbbm[q2, aux[n,5,q4,p]]\[TensorProduct]
                          spaam[q4, p[[n]]] ), {1, 3, 2, 4}]
           ) / ( Denom[#, m^2]^2 spab[p[[n]], #, aux[n-1,5,q4,p]] )
         )
       ) / ( Product[Denom[P[p[[4 ;; j]]], m^2], {j, 5, n-1}]
             spbb[aux[n,5,q4,p], P[{q1,q2}], q3, P[{q1,q2}], q1, aux[n,5,q4,p]]
           ) &@ P[{q1,q2,q3}],
       { spab[p[[5]], P[{q1,q2,q3}], aux[4,5,q4,p]] -> -1,
         spab[p[[5]], P[{q1,q2}], q3, P[{q1,q2,p[[5]]}], aux[4,5,q4,p]] ->
         Denom[P[{q3,q4}], 0], Denom[P[{q1,q2,q3,p[[5]]}], m^2]/;n==5 -> 0} ]
       ];

AQQqqgAllPlusPartB[i_, q1_, q2_, q3_, q4_, {gPlus__}, M_, m_] :=
Module[{p = {q1, q2, q3, q4, gPlus}, n = Length[{gPlus}] + 4},
       ReplaceAll[
       M spaa[p[[i]], p[[i+1]]] spbb[aux[i+1,n,q1,p], aux[i,5,q4,p]]
         spbb[aux[i,5,q4,p], P[{q2,q3}], # , aux[i,5,q4,p]] /
       ( spbb[aux[i,5,q4,p], P[p[[3 ;; i]]], q2, q3, P[p[[3 ;; i]]], aux[i,5,q4,p]]
         Product[Denom[P[p[[2 ;; k]]], M^2], {k, i, n-1}]
         Product[Denom[P[p[[4 ;; k]]], m^2], {k, 5, i-1}]
         ( Denom[#, m^2] spab[p[[i+1]], P[p[[2 ;; i]]], aux[i,5,q4,p]]
         - Denom[P[p[[2 ;; i]]], M^2] spab[p[[i+1]], #, aux[i,5,q4,p]]
         ) )
       ( spbb[aux[i,5,q4,p], P[{q2,q3}], #, aux[i,5,q4,p]] /
         ( Denom[P[p[[4 ;; i-1]]], m^2]
           spab[p[[i]], P[p[[2 ;; i-1]]], aux[i-1,5,q4,p]]
         - Denom[P[p[[2 ;; i-1]]], M^2]
           spab[p[[i]], P[p[[4 ;; i-1]]], aux[i-1,5,q4,p]] )
         ( Transpose[ spabm[q1, P[p[[2 ;; i]]], q3]\[TensorProduct]
                      spaam[q2, q4] , {1, 3, 2, 4}]
         + M Transpose[ spaam[q1, q4]\[TensorProduct]spbbm[q2, q3] , {1, 4, 2, 3}]
         - ( spaam[q1, P[{q2,q3}], #, p[[i]]]\[TensorProduct]
             spaam[q2, q3]\[TensorProduct]spbbm[auxE[i,p,m], p[[5]]]
           + m spabm[q1, P[p[[2 ;; i]]], aux[i,5,q4,p]]\[TensorProduct]
             spaam[q2, q3]\[TensorProduct]spaam[q4, p[[i]]]
           + m^2 spaam[q1, p[[i]]]\[TensorProduct]
             spaam[q2, q3]\[TensorProduct]spbbm[auxE[i,p,m], p[[5]]]
           + Transpose[-Denom[#, m^2] spaam[q1, p[[i]]]\[TensorProduct]
                        spbbm[q3, aux[i,5,q4,p]]\[TensorProduct]spaam[q2, q4]
                      + M spaam[q1, q3]\[TensorProduct]
                        spabm[p[[i]], #, q2]\[TensorProduct]
                        spbbm[auxE[i,p,m], p[[5]]]
                      + M m spaam[q1, q3]\[TensorProduct]
                        spbbm[q2, aux[i,5,q4,p]]\[TensorProduct]
                        spaam[q4, p[[i]]], {1, 3, 2, 4}]
           ) / (Denom[#, m^2] spab[p[[i]], P[p[[4 ;; i-1]]], aux[i-1,5,q4,p]])
         )
       + ( spabm[q1, P[{q2,q3}], aux[i,5,q4,p]]\[TensorProduct]
           spaam[q2, q3]\[TensorProduct]spbbm[auxE[i,p,m], p[[5]]]
         + Transpose[-spabm[q1, #, aux[i,5,q4,p]]\[TensorProduct]
                      spbbm[q3, aux[i,5,q4,p]]\[TensorProduct]spaam[q2, q4]
                    + M spaam[q1, q3]\[TensorProduct]
                      spbbm[q2, aux[i,5,q4,p]]\[TensorProduct]
                      spbbm[auxE[i,p,m], p[[5]]], {1, 3, 2, 4}]
         ) / spab[p[[i]], P[p[[4 ;; i-1]]], aux[i-1,5,q4,p]]
       ) &@ P[p[[4 ;; i]]],
       { spab[p[[5]], P[{q4}], aux[4,5,q4,p]] -> 1,
         Denom[P[{q4}], m^2] -> 0} ]
       ];

AQQqqgAllPlusPartC[i_, q1_, q2_, q3_, q4_, {gPlus__}, M_, m_] :=
Module[{p = {q1, q2, q3, q4, gPlus}, n = Length[{gPlus}] + 4},
       ReplaceAll[
       M spaa[p[[i]], p[[i+1]]] spaam[q1, q2]\[TensorProduct]
       ( spbbm[q3, aux[i,5,q4,p]]\[TensorProduct]spabm[q4, #, aux[i,5,q4,p]]
       + spabm[q3, #, aux[i,5,q4,p]]\[TensorProduct]spbbm[auxE[i,p,m], p[[5]]]
       ) spbb[aux[i,5,q4,p], #, q3, aux[i,5,q4,p]]
         spbb[aux[i+1,n,q1,p], #, q2, q3, #, aux[i,5,q4,p]] /
       ( Denom[#, 0] Product[Denom[P[p[[2 ;; k]]], M^2], {k, i, n-1}]
         Product[Denom[P[p[[4 ;; k]]], m^2], {k, 5, i-1}]
         spab[p[[i+1]], #, q3, #, aux[i,5,q4,p]]
         spab[p[[i]], P[p[[3 ;; i-1]]], q3, P[p[[3 ;; i-1]]], aux[i-1,5,q4,p]]
         spbb[aux[i,5,q4,p], #, q2, q3, #, aux[i,5,q4,p]]
       ) &@ P[p[[3 ;; i]]],
       { spab[p[[5]], P[{q3,q4}], q3, P[{q3,q4}], aux[4,5,q4,p]] ->
         Denom[P[{q3,q4}], 0] } ]
       ];

AQQqqgAllPlusPartD[i_, q1_, q2_, q3_, q4_, {gPlus__}, M_, m_] :=
Module[{p = {q1, q2, q3, q4, gPlus}, n = Length[{gPlus}] + 4},
       ReplaceAll[
       m spaa[p[[i]], p[[i+1]]] /
       ( Denom[#, 0] Product[Denom[P[p[[4 ;; k]]], m^2], {k, 5, i-1}]
         spab[p[[i]], P[p[[3 ;; i-1]]], q3, P[p[[3 ;; i-1]]], aux[i-1,5,q4,p]] )
       ( spbb[aux[i,5,q4,p], #, q2, q1, #, aux[i,5,q4,p]]
         ( spabm[q1, #, aux[i,5,q4,p]]\[TensorProduct]
           spbbm[q2, P[{q1,q2}], #, aux[i,5,q4,p]]
         + spbbm[q1, P[{q1,q2}], #, aux[i,5,q4,p]]\[TensorProduct]
           spabm[q2, #, aux[i,5,q4,p]] ) /
         ( Denom[P[{q1, q2}], 0] spab[p[[n]], P[{q1,q2}], q2, #, aux[i,5,q4,p]]
           spab[p[[i+1]], #, q3, #, aux[i,5,q4,p]] )
       + M Denom[#, 0] spbb[aux[i,5,q4,p], q2, #, aux[i,5,q4,p]]
         spbb[aux[i+1,n,q1,p], aux[i,5,q4,p]]
         ( spaam[q1, q2] spbb[aux[i,5,q4,p], #, q2, aux[i,5,q4,p]]
         + spabm[q1, #, aux[i,5,q4,p]]\[TensorProduct]
           spabm[q2, #, aux[i,5,q4,p]] ) /
         ( Product[Denom[P[p[[2 ;; j]]], M^2], {j, i, n-1}]
           spab[p[[i+1]], #, q2, #, aux[i,5,q4,p]]
           spbb[aux[i,5,q4,p], #, q2, q3, #, aux[i,5,q4,p]] )
       + M Sum[ spaa[p[[k]], p[[k+1]]]
                spbb[aux[i,5,q4,p], #, q2, P[p[[3 ;; k]]], #, aux[i,5,q4,p]]
                spbb[aux[k+1,n,q1,p], P[p[[3 ;; k]]], #, aux[i,5,q4,p]]
                ( spaam[q1, q2]
                  spbb[aux[i,5,q4,p], #, q2, P[p[[3 ;; k]]], #, aux[i,5,q4,p]]
                + Denom[P[p[[3 ;; k]]], 0]
                  spabm[q1, #, aux[i,5,q4,p]]\[TensorProduct]
                  spabm[q2, #, aux[i,5,q4,p]]) /
                ( Denom[P[p[[3 ;; k]]], 0]
                  Product[Denom[P[p[[2 ;; j]]], M^2], {j, k, n-1}]
                  spab[p[[k]], P[p[[3 ;; k]]], q2, #, aux[i,5,q4,p]]
                  spab[p[[k+1]], P[p[[3 ;; k]]], q2, #, aux[i,5,q4,p]]
                  spab[p[[i+1]], #, q3, #, aux[i,5,q4,p]] ),
                {k, i+1, n-1}]
       )\[TensorProduct]spaam[q3, q4] &@ P[p[[3 ;; i]]],
       { spab[p[[5]], P[{q3,q4}], q3, P[{q3,q4}], aux[4,5,q4,p]] ->
         Denom[P[{q3,q4}], 0] } ]
       ];

